Incremental Truncated LSTD

Balancing between computational efficiency and sample efficiency is an important goal in reinforcement learning. Temporal difference (TD) learning algorithms stochastically update the value function, with a linear time complexity in the number of features, whereas least-squares temporal difference (LSTD) algorithms are sample efficient but can be quadratic in the number of features. In this work, we develop an efficient incremental low-rank LSTD({\lambda}) algorithm that progresses towards the goal of better balancing computation and sample efficiency. The algorithm reduces the computation and storage complexity to the number of features times the chosen rank parameter while summarizing past samples efficiently to nearly obtain the sample complexity of LSTD. We derive a simulation bound on the solution given by truncated low-rank approximation, illustrating a bias- variance trade-off dependent on the choice of rank. We demonstrate that the algorithm effectively balances computational complexity and sample efficiency for policy evaluation in a benchmark task and a high-dimensional energy allocation domain.

==> figures/plot-results.py <==
import numpy as np
import scipy as sp
import scipy.stats
from scipy.stats import binned_statistic
import matplotlib.pyplot as plt

import pickle

from itertools import product, chain

"""
authors: Clement Gehring
contact: gehring@csail.mit.edu
date: May 2015
"""


def mean_confidence_interval(data, confidence=0.95):
    a = 1.0*np.array(data)
    n = len(a)
    m, se = np.mean(a), scipy.stats.sem(a)
    if n > 1:
        h = se * sp.stats.t._ppf((1+confidence)/2., n-1)
    else:
        h = 0.
    return h

def test_param(pname, pval, param_results):
    test = True
    for name, val in zip(pname, pval):
        test &= param_results[0][name] == val
        
    return test

def num_of_features_tile(params):
    return float(params['ntilings'][0]*params['ntiles'][0]**2+1)  


def set_tick_size(ax, size):
    for tick in ax.xaxis.get_major_ticks():
                    tick.label.set_fontsize(size)
    for tick in ax.yaxis.get_major_ticks():
                    tick.label.set_fontsize(size)
           
           
def constrain_sample(sample, max_sample_freq):
    acc, time_taken, num_samples = sample
    time_taken = max(time_taken, (float(num_samples)/max_sample_freq))
    return acc, time_taken, num_samples

    

############ plotting properties #############
font_size_sig = 30
font_size_text = 20
font_size_axis = 20
font_size_legend = 20
line_width = 4.0

lstd_color = '#7B9AEC'
td_color = '#0000FF'
tlstd_color = ['#148C13', '#FF0000']#['#EC6A4C', '#609F02']

line_color = '#7B9AEC'#'#7899ED'#'#2490E8'
marker_color = '#3365E8'#'#37476E'#'#2429E8'
##############################################  




tile_filename = 'rbf-30-with-numsamples-results-2016-02-02.data'
with open(tile_filename, 'rb') as f:
    tile_results = pickle.load(f)
    
print tile_results[0][0]['num_runs']
rank = [30, 100,300, None]
alpha = [ 0.1, 0.05, 0.01, 0.001]
lamb = [0.0, 0.6, 0.9]

linewidth = 3.
num_bins = 10

plt.figure()

limit_sample_freq = False
max_sample_freq = 100

for r, l in product(rank, lamb):
    if l > 0.0:
        continue
    param_results = filter(lambda p: test_param(['method', 'lamb', 'max_rank'], 
                                                ['LSTD', l, r], 
                                                p), 
                           tile_results)
    if len(param_results) == 0:
        continue
    lstd_results = list(chain(*[ p_res[1][1] for p_res in param_results]))

    if limit_sample_freq:
        lstd_results = [constrain_sample(sample, max_sample_freq) for sample in lstd_results]
    
    y, x, samp = zip(*lstd_results)
    means, edges, num = binned_statistic(x, y, 'mean', num_bins)
    ci = []
    #ci, edges, num = binned_statistic(x, y, lambda data: mean_confidence_interval(data, 0.95), num_bins) 
    #l = 0.0 # in this experiment, lambda was set but not used by the batch algorithms
    #p = plt.errorbar((edges[:-1] + edges[1:])/2, means, yerr=ci, label = 'LSTD, $r='+str(r)+'$, $\\lambda = '+str(l) + '$', lw=linewidth)
    p = plt.plot((edges[:-1] + edges[1:])/2, means, label = 'LSTD', lw=linewidth, color = lstd_color)
    #p = plt.plot((edges[:-1] + edges[1:])/2, means, label = 'LSTD, $\\lambda = '+str(l) + '$', lw=linewidth)
    #plt.scatter(x,y, c=p[0].get_color(), alpha=0.5)

for r, l in product(rank, lamb):
    if r != 100 or l == 0.6:
        continue
    
    param_results = filter(lambda p: test_param(['method', 'max_rank', 'lamb'],
                                                ['LRILSTD-deferred', r, l], 
                                                p), tile_results)
    if len(param_results) == 0:
        continue
    lrilstd_results = list(chain(*[ p_res[1][1] for p_res in param_results]))
    
    if limit_sample_freq:
        lrilstd_results = [constrain_sample(sample, max_sample_freq) for sample in lrilstd_results]    
    
    y, x, samp = zip(*lrilstd_results)
    means, edges, num = binned_statistic(x, y, 'mean', num_bins)
    #l = 0.0 # in this experiment, lambda was set but not used by the batch algorithms
    p = plt.plot((edges[:-1] + edges[1:])/2, means, label = 't-LSTD', lw=linewidth, color = tlstd_color[1])
    #p = plt.plot((edges[:-1] + edges[1:])/2, means, label = 't-LSTD, $r='+str(r)+'$, $\\lambda = '+str(l) + '$', lw=linewidth)
    #plt.scatter(x,y, c=p[0].get_color(), alpha=0.5)
      
bad_td_param = [(0.1, 0.9), 
                (0.1,0.6), 
                (0.1, 0.0),
                (0.05, 0.9),
                (0.05, 0.6),
                (0.05, 0.0),
                (0.01, 0.9)]
                
poor_td_param = [(0.001, 0.0),
                 (0.001, 0.6),
(0.01, 0.0),
(0.001, 0.9)]
for a, l in product(alpha, lamb):
    if (a,l) in bad_td_param + poor_td_param:
        continue
    
    param_results = filter(lambda p: test_param(['method', 'alpha', 'lamb'],
                                                ['TDLambda', a, l], 
                                                p), tile_results)
    if len(param_results) == 0:
        continue
    td_results = list(chain(*[ p_res[1][1] for p_res in param_results]))
    
    if limit_sample_freq:
        td_results = [constrain_sample(sample, max_sample_freq) for sample in td_results]    
    
    y, x, samp = zip(*td_results)
    means, edges, num = binned_statistic(x, y, 'mean', num_bins)
    p = plt.plot((edges[:-1] + edges[1:])/2, means, label = 'TD', lw=linewidth, color = td_color)
    #p = plt.plot((edges[:-1] + edges[1:])/2, means, label = 'TD, $\\alpha='+str(a)+'$, $\\lambda = '+str(l) + '$', lw=linewidth)
    #plt.scatter(x,y, c=p[0].get_color(), alpha=0.5)

plt.xlabel('computation time (s)')
plt.ylabel('RMSE')

#plt.title(tile_filename)
plt.legend()
#plt.ylim(0,2)


ax = plt.gca()

ax.yaxis.label.set_size(font_size_text)
ax.xaxis.label.set_size(font_size_text)
set_tick_size(ax, font_size_axis)

legend = ax.legend()
for label in legend.get_texts():
    label.set_fontsize(font_size_legend)


plt.tight_layout()
plt.savefig('rbf_timed.pdf')
plt.show()


